DESTA: A Framework for Safe Reinforcement Learning with Markov Games of Intervention

Reinforcement learning (RL) involves performing exploratory actions in an unknown system. This can place a learning agent in dangerous and potentially catastrophic system states. Current approaches for tackling safe learning in RL simultaneously trade-off safe exploration and task fulfillment. In this paper, we introduce a new generation of RL solvers that learn to minimise safety violations while maximising the task reward to the extent that can be tolerated by the safe policy. Our approach introduces a novel two-player framework for safe RL called Distributive Exploration Safety Training Algorithm (DESTA). The core of DESTA is a game between two adaptive agents: Safety Agent that is delegated the task of minimising safety violations and Task Agent whose goal is to maximise the environment reward. Specifically, Safety Agent can selectively take control of the system at any given point to prevent safety violations while Task Agent is free to execute its policy at any other states. This framework enables Safety Agent to learn to take actions at certain states that minimise future safety violations, both during training and testing time, while Task Agent performs actions that maximise the task performance everywhere else. Theoretically, we prove that DESTA converges to stable points enabling safety violations of pretrained policies to be minimised. Empirically, we show DESTA's ability to augment the safety of existing policies and secondly, construct safe RL policies when the Task Agent and Safety Agent are trained concurrently. We demonstrate DESTA's superior performance against leading RL methods in Lunar Lander and Frozen Lake from OpenAI gym.

==> figs/Plotter/safety_plotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import os\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "pd.set_option(\"display.max_rows\", None, \"display.max_columns\", None)\n",
    "\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.ndimage.filters import gaussian_filter1d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " Volume in drive C is SystemDisk\n",
      " Volume Serial Number is 76A7-58F4\n",
      "\n",
      " Directory of C:\\Users\\t80055550\\Desktop\\SAFETY-GYM\\desta_sac_final\n",
      "\n",
      "10/05/2021  04:22 PM    <DIR>          .\n",
      "10/05/2021  04:22 PM    <DIR>          ..\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_0.01_0.01_0\n",
      "10/04/2021  11:26 AM    <DIR>          0.99_5_64_4_0.01_0.05_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.1_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.2_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.3_0\n",
      "10/04/2021  11:26 AM    <DIR>          0.99_5_64_4_0.01_0.5_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.5_10000\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.5_100000\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.5_75000\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_0.01_1_0\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.0001_0\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.001_0\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_10000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_100000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_25000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_50000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_75000\n",
      "10/05/2021  04:22 PM    <DIR>          0.99_5_64_4_0_1_0\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_1_0.1_0\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_100_0.1_0\n",
      "10/02/2021  12:39 PM    <DIR>          test2\n",
      "               0 File(s)              0 bytes\n",
      "              23 Dir(s)   7,078,453,248 bytes free\n"
     ]
    }
   ],
   "source": [
    "ls desta_sac_final"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def load_safety_starter_agents(\n",
    "    d_experiment_runs:str\n",
    ") -> pd.DataFrame:\n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        Arguments:\n",
    "            d_experiment_runs - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    experiment_results_df = None\n",
    "    runs = os.listdir(d_experiment_runs)\n",
    "    for run_idx, d_run in enumerate(runs):\n",
    "        if experiment_results_df is None:\n",
    "            experiment_results_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            experiment_results_df['run'] = run_idx\n",
    "        else:\n",
    "            run_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            run_df['run'] = run_idx\n",
    "            experiment_results_df = \\\n",
    "                pd.concat([experiment_results_df, run_df], axis=0, ignore_index=True)\n",
    "    experiment_results_df = experiment_results_df.rename(\n",
    "        columns={\n",
    "            'AverageEpCost': 'AverageTestEpCost', \n",
    "            'AverageEpRet': 'AverageTestEpRet'}\n",
    "    )\n",
    "\n",
    "    return experiment_results_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_wcsac(\n",
    "    d_experiment_runs:str\n",
    ") -> pd.DataFrame:\n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        Arguments:\n",
    "            experiment_runs_directory - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    experiment_results_df = None\n",
    "    runs = os.listdir(d_experiment_runs)\n",
    "    for run_idx, d_run in enumerate(runs):\n",
    "        if experiment_results_df is None:\n",
    "            experiment_results_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            experiment_results_df['run'] = run_idx\n",
    "        else:\n",
    "            run_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            run_df['run'] = run_idx\n",
    "            experiment_results_df = \\\n",
    "                pd.concat([experiment_results_df, run_df], axis=0, ignore_index=True)\n",
    "\n",
    "    return experiment_results_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_desta(\n",
    "    d_experiment_runs:str\n",
    ") -> pd.DataFrame:\n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        Arguments:\n",
    "            d_experiment_runs - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    experiment_results_df = None\n",
    "    runs = os.listdir(d_experiment_runs)\n",
    "    for run_idx, d_run in enumerate(runs):\n",
    "        if experiment_results_df is None:\n",
    "            experiment_results_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'results.csv')\n",
    "            )\n",
    "            experiment_results_df['run'] = run_idx\n",
    "        else:\n",
    "            run_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'results.csv')\n",
    "            )\n",
    "            run_df['run'] = run_idx\n",
    "            experiment_results_df = \\\n",
    "                pd.concat([experiment_results_df, run_df], axis=0, ignore_index=True)\n",
    "    experiment_results_df = experiment_results_df.rename(\n",
    "        columns={\n",
    "            'step':'TotalEnvInteracts',\n",
    "            ' mean_evaluation_return':'AverageTestEpRet', \n",
    "            ' mean_evaluation_cost':'AverageTestEpCost',\n",
    "            ' cumulative_training_cost':'CumulativeCost'\n",
    "    })\n",
    "    \n",
    "    return experiment_results_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_pid(\n",
    "        experiment_dir:str\n",
    "    ) -> pd.DataFrame:\n",
    "    \n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        \n",
    "        Arguments:\n",
    "            d_experiment_runs - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    \n",
    "    experiment_df = None\n",
    "    run_dirs = os.listdir(experiment_dir)\n",
    "\n",
    "    for run_idx, run_dir in enumerate(run_dirs):\n",
    "        try:\n",
    "            if experiment_df is None:\n",
    "                experiment_df = pd.read_csv(\n",
    "                    os.path.join(experiment_dir, run_dir, 'progress.csv')\n",
    "                )\n",
    "                experiment_df['run'] = run_idx\n",
    "            else:\n",
    "                run_df = pd.read_csv(\n",
    "                    os.path.join(experiment_dir, run_dir, 'progress.csv')\n",
    "                )\n",
    "                run_df['run'] = run_idx\n",
    "                experiment_df = \\\n",
    "                    pd.concat([experiment_df, run_df], axis=0, ignore_index=True)\n",
    "        except:\n",
    "            continue\n",
    "    \n",
    "    experiment_df = experiment_df[['Diagnostics/NewCompletedTrajs', 'Diagnostics/CumSteps', 'ReturnAverage', 'CostAverage', 'run']]\n",
    "    experiment_df['CumulativeCost'] = experiment_df['Diagnostics/NewCompletedTrajs'] * experiment_df['CostAverage']\n",
    "    experiment_df['CumulativeCost'] = experiment_df['CumulativeCost'].cumsum()\n",
    "    experiment_df = experiment_df.rename(\n",
    "        columns={\n",
    "            'Diagnostics/CumSteps':'TotalEnvInteracts',\n",
    "            'ReturnAverage':'AverageTestEpRet', \n",
    "            'CostAverage':'AverageTestEpCost',\n",
    "    })\n",
    "    \n",
    "    return experiment_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(5.499999999999999, 3.3991869381244215)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def set_size(width, fraction=1, subplots=(1, 1)):\n",
    "    \"\"\"Set figure dimensions to avoid scaling in LaTeX.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    width: float or string\n",
    "            Document width in points, or string of predined document type\n",
    "    fraction: float, optional\n",
    "            Fraction of the width which you wish the figure to occupy\n",
    "    subplots: array-like, optional\n",
    "            The number of rows and columns of subplots.\n",
    "    Returns\n",
    "    -------\n",
    "    fig_dim: tuple\n",
    "            Dimensions of figure in inches\n",
    "    \"\"\"\n",
    "    if width == 'thesis':\n",
    "        width_pt = 426.79135\n",
    "    elif width == 'beamer':\n",
    "        width_pt = 307.28987\n",
    "    else:\n",
    "        width_pt = width\n",
    "\n",
    "    # Width of figure (in pts)\n",
    "    fig_width_pt = width_pt * fraction\n",
    "    # Convert from pt to inches\n",
    "    inches_per_pt = 1 / 72.27\n",
    "\n",
    "    # Golden ratio to set aesthetic figure height\n",
    "    # https://disq.us/p/2940ij3\n",
    "    golden_ratio = (5**.5 - 1) / 2\n",
    "\n",
    "    # Figure width in inches\n",
    "    fig_width_in = fig_width_pt * inches_per_pt\n",
    "    # Figure height in inches\n",
    "    fig_height_in = fig_width_in * golden_ratio * (subplots[0] / subplots[1])\n",
    "\n",
    "    return (fig_width_in, fig_height_in)\n",
    "\n",
    "set_size(5.5 * 72.27)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Prettify Plots\n",
    "# plt.tight_layout()\n",
    "sns.set_style(\"ticks\")\n",
    "sns.set_context(\"paper\")\n",
    "tex_fonts = {\n",
    "    \n",
    "    # Use LaTeX to write all text\n",
    "    \"font.family\": \"serif\",\n",
    "#     'font.sans-serif': 'DejaVu Sans'\n",
    "    \n",
    "    # Use 10pt font in plots, to match 10pt font in document\n",
    "    \"axes.labelsize\": 14,\n",
    "    \"axes.labelpad\":-1,\n",
    "    \"font.size\": 14,\n",
    "    'axes.titlesize':'large',\n",
    "\n",
    "    \n",
    "    # Make the legend/label fonts a little smaller\n",
    "    \"legend.fontsize\": 14,\n",
    "    \"xtick.labelsize\": 14,\n",
    "    \"ytick.labelsize\": 14\n",
    "}\n",
    "\n",
    "plt.rcParams.update(tex_fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ours\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "CPO\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO-L\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "WCSAC\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1188x244.741 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot(experiments:str):\n",
    "    '''\n",
    "        Plots mean+standard deviation curves of episode reward and accumulated cost.\n",
    "\n",
    "        Arguments:\n",
    "            experiments - list of tuples [(exp1_data_dir, exp1_name),...]\n",
    "            Note: exp_data_dir should be a directory containing csv \n",
    "                  files of each run.\n",
    "                  \n",
    "                  exp_data_dir\n",
    "                      |_run1.csv\n",
    "                      |_run2.csv\n",
    "                      |_run3.csv\n",
    "                      :\n",
    "        Returns:\n",
    "            None\n",
    "    '''\n",
    "\n",
    "\n",
    "    fig, axes = plt.subplots(1, 3, figsize=(5.499999999999999 * 3, 3.3991869381244215))\n",
    "    (ax_test_ret, ax_test_cost, ax_cum_cost) =  axes\n",
    "    for _, (exp_data_dir, exp_name) in enumerate(experiments):\n",
    "        print(exp_name)\n",
    "        if exp_name in ['WCSAC']:\n",
    "            exp_data = load_wcsac(exp_data_dir)\n",
    "        elif exp_name in ['Ours', 'DESTA', 'DESTA1', 'DESTA2', 'DESTA3']:\n",
    "            exp_data = load_desta(exp_data_dir)\n",
    "        elif exp_name == 'PID-Lagrangian':\n",
    "            exp_data = load_pid(exp_data_dir)\n",
    "        else:\n",
    "            exp_data = load_safety_starter_agents(exp_data_dir)\n",
    "    \n",
    "\n",
    "        exp_data['TotalEnvInteracts'] /= 1000\n",
    "        test_returns_data = exp_data[['TotalEnvInteracts', 'AverageTestEpRet', 'run']]\n",
    "        test_safety_violations_data = exp_data[['TotalEnvInteracts', 'AverageTestEpCost', 'run']]\n",
    "        cumulative_safety_violations_data = exp_data[['TotalEnvInteracts', 'CumulativeCost', 'run']]\n",
    "        cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
    "        if exp_name == 'PID-Lagrangian':\n",
    "            cumulative_safety_violations_data['CostRate'] -= 0.25\n",
    "\n",
    "        \n",
    "        ret_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpRet', data=test_returns_data, ci='sd',  linewidth=3,label=f'{exp_name}', ax=ax_test_ret)\n",
    "        ret_plt.set(xlim=(0, 600))\n",
    "#         ret_plt.set(ylim=(-4, 4))\n",
    "        ret_plt.set(xlabel='Steps (x 1000)')\n",
    "        ret_plt.set(ylabel='Return')\n",
    "        ret_plt.set_title('Evaluation Return')\n",
    "\n",
    "        ax_test_ret.get_legend().remove()\n",
    "\n",
    "\n",
    "        cost_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpCost', data=test_safety_violations_data, ci='sd',  linewidth=3, label=f'{exp_name}', ax=ax_test_cost)\n",
    "        cost_plt.set(xlim=(0, 600))\n",
    "        cost_plt.set(ylim=(0, 200))\n",
    "        cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cost_plt.set(ylabel='Cost')\n",
    "        cost_plt.set_title('Evaluation Cost')\n",
    "        ax_test_cost.get_legend().remove()\n",
    "\n",
    "        cum_cost_plt = sns.lineplot(x='TotalEnvInteracts', y='CostRate', data=cumulative_safety_violations_data, ci='sd', linewidth=3, label=f'{exp_name}', ax=ax_cum_cost)\n",
    "        cum_cost_plt.set(xlim=(0, 600))\n",
    "#         cum_cost_plt.set(ylim=(0, 0.1))\n",
    "        cum_cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cum_cost_plt.set(ylabel='Cost Rate')\n",
    "        cum_cost_plt.set_title('Training Cost Rate')\n",
    "        box = ax_cum_cost.get_position()\n",
    "        \n",
    "\n",
    "        ax_cum_cost.set_position([box.x0, box.y0, box.width, box.height])\n",
    "\n",
    "        # Put a legend to the right of the current axis\n",
    "        ax_cum_cost.legend(loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "\n",
    "        \n",
    "        for _, ax in enumerate(axes):\n",
    "            print(ax)\n",
    "            ax.spines['right'].set_visible(False)\n",
    "            ax.spines['top'].set_visible(False)\n",
    "#             ax.set_xlim((0, 60000))\n",
    "#             ax.set_ylim((0, 1.0))\n",
    "#             ax.set_xlabel('Steps')\n",
    "#             ax.set_ylabel('Win Rate')\n",
    "  \n",
    "#     plt.show()\n",
    "    fig.savefig('StaticEnv_1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    df = plot(zip(\n",
    "    [\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_32_4/',\n",
    "#         './DESTA/DynamicEnv/0.99_5_64_4_0.01_0.5_0/',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.1_0/',\n",
    "#     './desta_sac_final/0.99_5_64_4_0_0.01_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_100000',\n",
    "'./desta_sac_final/0.99_5_64_4_1_0.1_0',\n",
    "\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.01_50000/',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.1_0',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_cpo_PointGoal1/',\n",
    "#         './data/local/20211001/061441/PointGoal_Ki_Kp/DynamicEnv-v0/2500000.0steps_25clim/0.0001Ki/1Kp/0.95dltpema/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-28_ppo_PointGoal1/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_ppo_lagrangian_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_trpo_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_trpo_lagrangian_PointGoal1/',\n",
    "        './WCSAC/StaticEnv-v0/',\n",
    "        \n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.0001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_25000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_50000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_1_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_100_0.1_0',\n",
    "        \n",
    "    ],\n",
    "    [\n",
    "#         'DESTA',\n",
    "#         'Ours',\n",
    "#                 'Ours',\n",
    "#         'Ours',\n",
    "        'Ours',\n",
    "\n",
    "#         'DESTA2',\n",
    "#         'DESTA3',\n",
    "        'CPO',\n",
    "#         'PID-Lagrangian',\n",
    "#         'PPO',\n",
    "#         'PPO-Lagrangian',\n",
    "        'TRPO',\n",
    "        'TRPO-L',\n",
    "        'WCSAC',\n",
    "#         './desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.0001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_25000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_50000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_1_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_100_0.1_0',\n",
    "    ]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ours\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "CPO\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO-L\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "WCSAC\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1188x244.741 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot(experiments:str):\n",
    "    '''\n",
    "        Plots mean+standard deviation curves of episode reward and accumulated cost.\n",
    "\n",
    "        Arguments:\n",
    "            experiments - list of tuples [(exp1_data_dir, exp1_name),...]\n",
    "            Note: exp_data_dir should be a directory containing csv \n",
    "                  files of each run.\n",
    "                  \n",
    "                  exp_data_dir\n",
    "                      |_run1.csv\n",
    "                      |_run2.csv\n",
    "                      |_run3.csv\n",
    "                      :\n",
    "        Returns:\n",
    "            None\n",
    "    '''\n",
    "\n",
    "\n",
    "    fig, axes = plt.subplots(1, 3, figsize=(5.499999999999999 * 3, 3.3991869381244215))\n",
    "    (ax_test_ret, ax_test_cost, ax_cum_cost) =  axes\n",
    "    for _, (exp_data_dir, exp_name) in enumerate(experiments):\n",
    "        print(exp_name)\n",
    "        if exp_name in ['WCSAC']:\n",
    "            exp_data = load_wcsac(exp_data_dir)\n",
    "        elif exp_name in ['Ours', 'DESTA', 'DESTA1', 'DESTA2', 'DESTA3']:\n",
    "            exp_data = load_desta(exp_data_dir)\n",
    "        elif exp_name == 'PID-Lagrangian':\n",
    "            exp_data = load_pid(exp_data_dir)\n",
    "        else:\n",
    "            exp_data = load_safety_starter_agents(exp_data_dir)\n",
    "#         exp_data = load_desta(exp_data_dir)\n",
    "\n",
    "\n",
    "        exp_data['TotalEnvInteracts'] /= 1000\n",
    "        test_returns_data = exp_data[['TotalEnvInteracts', 'AverageTestEpRet', 'run']]\n",
    "        test_safety_violations_data = exp_data[['TotalEnvInteracts', 'AverageTestEpCost', 'run']]\n",
    "        cumulative_safety_violations_data = exp_data[['TotalEnvInteracts', 'CumulativeCost', 'run']]\n",
    "        cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
    "        if exp_name == 'PID-Lagrangian':\n",
    "            cumulative_safety_violations_data['CostRate'] -= 0.25\n",
    "\n",
    "        \n",
    "        ret_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpRet', data=test_returns_data, ci='sd',  linewidth=3,label=f'{exp_name}', ax=ax_test_ret)\n",
    "        ret_plt.set(xlim=(0, 600))\n",
    "#         ret_plt.set(ylim=(-4, 4))\n",
    "        ret_plt.set(xlabel='Steps (x 1000)')\n",
    "        ret_plt.set(ylabel='Return')\n",
    "        ret_plt.set_title('Evaluation Return')\n",
    "\n",
    "        ax_test_ret.get_legend().remove()\n",
    "\n",
    "\n",
    "        cost_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpCost', data=test_safety_violations_data, ci='sd',  linewidth=3, label=f'{exp_name}', ax=ax_test_cost)\n",
    "        cost_plt.set(xlim=(0, 600))\n",
    "        cost_plt.set(ylim=(0, 200))\n",
    "        cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cost_plt.set(ylabel='Cost')\n",
    "        cost_plt.set_title('Evaluation Cost')\n",
    "        ax_test_cost.get_legend().remove()\n",
    "\n",
    "        cum_cost_plt = sns.lineplot(x='TotalEnvInteracts', y='CostRate', data=cumulative_safety_violations_data, ci='sd', linewidth=3, label=f'{exp_name}', ax=ax_cum_cost)\n",
    "        cum_cost_plt.set(xlim=(0, 600))\n",
    "#         cum_cost_plt.set(ylim=(0, 0.1))\n",
    "        cum_cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cum_cost_plt.set(ylabel='Cost Rate')\n",
    "        cum_cost_plt.set_title('Training Cost Rate')\n",
    "        box = ax_cum_cost.get_position()\n",
    "        \n",
    "\n",
    "        ax_cum_cost.set_position([box.x0, box.y0, box.width, box.height])\n",
    "\n",
    "        # Put a legend to the right of the current axis\n",
    "        ax_cum_cost.legend(loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "\n",
    "        \n",
    "        for _, ax in enumerate(axes):\n",
    "            print(ax)\n",
    "            ax.spines['right'].set_visible(False)\n",
    "            ax.spines['top'].set_visible(False)\n",
    "#             ax.set_xlim((0, 60000))\n",
    "#             ax.set_ylim((0, 1.0))\n",
    "#             ax.set_xlabel('Steps')\n",
    "#             ax.set_ylabel('Win Rate')\n",
    "  \n",
    "#     plt.show()\n",
    "    fig.savefig('DynamicEnv_1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    df = plot(zip(\n",
    "    [\n",
    "#         './DESTA/DynamicEnv/0.99_5_64_4_0.01_0.5_0/',\n",
    "        './dyn_desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.01_50000/',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.1_0',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/DynamicEnv-v0/2021-09-29_cpo_PointGoal1/',\n",
    "#         './data/local/20211001/061441/PointGoal_Ki_Kp/DynamicEnv-v0/2500000.0steps_25clim/0.0001Ki/1Kp/0.95dltpema/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-28_ppo_PointGoal1/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_ppo_lagrangian_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/DynamicEnv-v0/2021-09-29_trpo_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/DynamicEnv-v0/2021-09-29_trpo_lagrangian_PointGoal1/',\n",
    "        './WCSAC/DynamicEnv-v0/',\n",
    "        \n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.4_0',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_25000',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_50000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "    ],\n",
    "    [\n",
    "#         'DESTA',\n",
    "#         'Ours',\n",
    "#                 'Ours',\n",
    "#         'Ours',\n",
    "        'Ours',\n",
    "\n",
    "#         'DESTA2',\n",
    "#         'DESTA3',\n",
    "        'CPO',\n",
    "#         'PID-Lagrangian',\n",
    "#         'PPO',\n",
    "#         'PPO-Lagrangian',\n",
    "        'TRPO',\n",
    "        'TRPO-L',\n",
    "        'WCSAC',\n",
    "#         './desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.4_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_25000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_50000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "    ]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figs/safety_plotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import os\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "pd.set_option(\"display.max_rows\", None, \"display.max_columns\", None)\n",
    "\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.ndimage.filters import gaussian_filter1d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " Volume in drive C is SystemDisk\n",
      " Volume Serial Number is 76A7-58F4\n",
      "\n",
      " Directory of C:\\Users\\t80055550\\Desktop\\SAFETY-GYM\\desta_sac_final\n",
      "\n",
      "10/05/2021  04:22 PM    <DIR>          .\n",
      "10/05/2021  04:22 PM    <DIR>          ..\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_0.01_0.01_0\n",
      "10/04/2021  11:26 AM    <DIR>          0.99_5_64_4_0.01_0.05_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.1_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.2_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.3_0\n",
      "10/04/2021  11:26 AM    <DIR>          0.99_5_64_4_0.01_0.5_0\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.5_10000\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.5_100000\n",
      "10/04/2021  11:27 AM    <DIR>          0.99_5_64_4_0.01_0.5_75000\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_0.01_1_0\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.0001_0\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.001_0\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_10000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_100000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_25000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_50000\n",
      "10/04/2021  09:35 AM    <DIR>          0.99_5_64_4_0_0.01_75000\n",
      "10/05/2021  04:22 PM    <DIR>          0.99_5_64_4_0_1_0\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_1_0.1_0\n",
      "10/04/2021  09:33 AM    <DIR>          0.99_5_64_4_100_0.1_0\n",
      "10/02/2021  12:39 PM    <DIR>          test2\n",
      "               0 File(s)              0 bytes\n",
      "              23 Dir(s)   7,078,453,248 bytes free\n"
     ]
    }
   ],
   "source": [
    "ls desta_sac_final"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def load_safety_starter_agents(\n",
    "    d_experiment_runs:str\n",
    ") -> pd.DataFrame:\n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        Arguments:\n",
    "            d_experiment_runs - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    experiment_results_df = None\n",
    "    runs = os.listdir(d_experiment_runs)\n",
    "    for run_idx, d_run in enumerate(runs):\n",
    "        if experiment_results_df is None:\n",
    "            experiment_results_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            experiment_results_df['run'] = run_idx\n",
    "        else:\n",
    "            run_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            run_df['run'] = run_idx\n",
    "            experiment_results_df = \\\n",
    "                pd.concat([experiment_results_df, run_df], axis=0, ignore_index=True)\n",
    "    experiment_results_df = experiment_results_df.rename(\n",
    "        columns={\n",
    "            'AverageEpCost': 'AverageTestEpCost', \n",
    "            'AverageEpRet': 'AverageTestEpRet'}\n",
    "    )\n",
    "\n",
    "    return experiment_results_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_wcsac(\n",
    "    d_experiment_runs:str\n",
    ") -> pd.DataFrame:\n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        Arguments:\n",
    "            experiment_runs_directory - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    experiment_results_df = None\n",
    "    runs = os.listdir(d_experiment_runs)\n",
    "    for run_idx, d_run in enumerate(runs):\n",
    "        if experiment_results_df is None:\n",
    "            experiment_results_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            experiment_results_df['run'] = run_idx\n",
    "        else:\n",
    "            run_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'progress.txt'),\n",
    "                sep='\\t'\n",
    "            )\n",
    "            run_df['run'] = run_idx\n",
    "            experiment_results_df = \\\n",
    "                pd.concat([experiment_results_df, run_df], axis=0, ignore_index=True)\n",
    "\n",
    "    return experiment_results_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_desta(\n",
    "    d_experiment_runs:str\n",
    ") -> pd.DataFrame:\n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        Arguments:\n",
    "            d_experiment_runs - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    experiment_results_df = None\n",
    "    runs = os.listdir(d_experiment_runs)\n",
    "    for run_idx, d_run in enumerate(runs):\n",
    "        if experiment_results_df is None:\n",
    "            experiment_results_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'results.csv')\n",
    "            )\n",
    "            experiment_results_df['run'] = run_idx\n",
    "        else:\n",
    "            run_df = pd.read_csv(\n",
    "                os.path.join(d_experiment_runs, d_run, 'results.csv')\n",
    "            )\n",
    "            run_df['run'] = run_idx\n",
    "            experiment_results_df = \\\n",
    "                pd.concat([experiment_results_df, run_df], axis=0, ignore_index=True)\n",
    "    experiment_results_df = experiment_results_df.rename(\n",
    "        columns={\n",
    "            'step':'TotalEnvInteracts',\n",
    "            ' mean_evaluation_return':'AverageTestEpRet', \n",
    "            ' mean_evaluation_cost':'AverageTestEpCost',\n",
    "            ' cumulative_training_cost':'CumulativeCost'\n",
    "    })\n",
    "    \n",
    "    return experiment_results_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def load_pid(\n",
    "        experiment_dir:str\n",
    "    ) -> pd.DataFrame:\n",
    "    \n",
    "    '''\n",
    "        Loads files of runs into a single pandas dataframe.\n",
    "        \n",
    "        Arguments:\n",
    "            d_experiment_runs - path to directory containing run results\n",
    "            \n",
    "        Returns:\n",
    "            experiment_results_df - Dataframe of results of all runs\n",
    "    '''\n",
    "    \n",
    "    experiment_df = None\n",
    "    run_dirs = os.listdir(experiment_dir)\n",
    "\n",
    "    for run_idx, run_dir in enumerate(run_dirs):\n",
    "        try:\n",
    "            if experiment_df is None:\n",
    "                experiment_df = pd.read_csv(\n",
    "                    os.path.join(experiment_dir, run_dir, 'progress.csv')\n",
    "                )\n",
    "                experiment_df['run'] = run_idx\n",
    "            else:\n",
    "                run_df = pd.read_csv(\n",
    "                    os.path.join(experiment_dir, run_dir, 'progress.csv')\n",
    "                )\n",
    "                run_df['run'] = run_idx\n",
    "                experiment_df = \\\n",
    "                    pd.concat([experiment_df, run_df], axis=0, ignore_index=True)\n",
    "        except:\n",
    "            continue\n",
    "    \n",
    "    experiment_df = experiment_df[['Diagnostics/NewCompletedTrajs', 'Diagnostics/CumSteps', 'ReturnAverage', 'CostAverage', 'run']]\n",
    "    experiment_df['CumulativeCost'] = experiment_df['Diagnostics/NewCompletedTrajs'] * experiment_df['CostAverage']\n",
    "    experiment_df['CumulativeCost'] = experiment_df['CumulativeCost'].cumsum()\n",
    "    experiment_df = experiment_df.rename(\n",
    "        columns={\n",
    "            'Diagnostics/CumSteps':'TotalEnvInteracts',\n",
    "            'ReturnAverage':'AverageTestEpRet', \n",
    "            'CostAverage':'AverageTestEpCost',\n",
    "    })\n",
    "    \n",
    "    return experiment_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(5.499999999999999, 3.3991869381244215)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def set_size(width, fraction=1, subplots=(1, 1)):\n",
    "    \"\"\"Set figure dimensions to avoid scaling in LaTeX.\n",
    "\n",
    "    Parameters\n",
    "    ----------\n",
    "    width: float or string\n",
    "            Document width in points, or string of predined document type\n",
    "    fraction: float, optional\n",
    "            Fraction of the width which you wish the figure to occupy\n",
    "    subplots: array-like, optional\n",
    "            The number of rows and columns of subplots.\n",
    "    Returns\n",
    "    -------\n",
    "    fig_dim: tuple\n",
    "            Dimensions of figure in inches\n",
    "    \"\"\"\n",
    "    if width == 'thesis':\n",
    "        width_pt = 426.79135\n",
    "    elif width == 'beamer':\n",
    "        width_pt = 307.28987\n",
    "    else:\n",
    "        width_pt = width\n",
    "\n",
    "    # Width of figure (in pts)\n",
    "    fig_width_pt = width_pt * fraction\n",
    "    # Convert from pt to inches\n",
    "    inches_per_pt = 1 / 72.27\n",
    "\n",
    "    # Golden ratio to set aesthetic figure height\n",
    "    # https://disq.us/p/2940ij3\n",
    "    golden_ratio = (5**.5 - 1) / 2\n",
    "\n",
    "    # Figure width in inches\n",
    "    fig_width_in = fig_width_pt * inches_per_pt\n",
    "    # Figure height in inches\n",
    "    fig_height_in = fig_width_in * golden_ratio * (subplots[0] / subplots[1])\n",
    "\n",
    "    return (fig_width_in, fig_height_in)\n",
    "\n",
    "set_size(5.5 * 72.27)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Prettify Plots\n",
    "# plt.tight_layout()\n",
    "sns.set_style(\"ticks\")\n",
    "sns.set_context(\"paper\")\n",
    "tex_fonts = {\n",
    "    \n",
    "    # Use LaTeX to write all text\n",
    "    \"font.family\": \"serif\",\n",
    "#     'font.sans-serif': 'DejaVu Sans'\n",
    "    \n",
    "    # Use 10pt font in plots, to match 10pt font in document\n",
    "    \"axes.labelsize\": 14,\n",
    "    \"axes.labelpad\":-1,\n",
    "    \"font.size\": 14,\n",
    "    'axes.titlesize':'large',\n",
    "\n",
    "    \n",
    "    # Make the legend/label fonts a little smaller\n",
    "    \"legend.fontsize\": 14,\n",
    "    \"xtick.labelsize\": 14,\n",
    "    \"ytick.labelsize\": 14\n",
    "}\n",
    "\n",
    "plt.rcParams.update(tex_fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ours\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "CPO\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO-L\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "WCSAC\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-45-667a4927759a>:38: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1188x244.741 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot(experiments:str):\n",
    "    '''\n",
    "        Plots mean+standard deviation curves of episode reward and accumulated cost.\n",
    "\n",
    "        Arguments:\n",
    "            experiments - list of tuples [(exp1_data_dir, exp1_name),...]\n",
    "            Note: exp_data_dir should be a directory containing csv \n",
    "                  files of each run.\n",
    "                  \n",
    "                  exp_data_dir\n",
    "                      |_run1.csv\n",
    "                      |_run2.csv\n",
    "                      |_run3.csv\n",
    "                      :\n",
    "        Returns:\n",
    "            None\n",
    "    '''\n",
    "\n",
    "\n",
    "    fig, axes = plt.subplots(1, 3, figsize=(5.499999999999999 * 3, 3.3991869381244215))\n",
    "    (ax_test_ret, ax_test_cost, ax_cum_cost) =  axes\n",
    "    for _, (exp_data_dir, exp_name) in enumerate(experiments):\n",
    "        print(exp_name)\n",
    "        if exp_name in ['WCSAC']:\n",
    "            exp_data = load_wcsac(exp_data_dir)\n",
    "        elif exp_name in ['Ours', 'DESTA', 'DESTA1', 'DESTA2', 'DESTA3']:\n",
    "            exp_data = load_desta(exp_data_dir)\n",
    "        elif exp_name == 'PID-Lagrangian':\n",
    "            exp_data = load_pid(exp_data_dir)\n",
    "        else:\n",
    "            exp_data = load_safety_starter_agents(exp_data_dir)\n",
    "    \n",
    "\n",
    "        exp_data['TotalEnvInteracts'] /= 1000\n",
    "        test_returns_data = exp_data[['TotalEnvInteracts', 'AverageTestEpRet', 'run']]\n",
    "        test_safety_violations_data = exp_data[['TotalEnvInteracts', 'AverageTestEpCost', 'run']]\n",
    "        cumulative_safety_violations_data = exp_data[['TotalEnvInteracts', 'CumulativeCost', 'run']]\n",
    "        cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
    "        if exp_name == 'PID-Lagrangian':\n",
    "            cumulative_safety_violations_data['CostRate'] -= 0.25\n",
    "\n",
    "        \n",
    "        ret_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpRet', data=test_returns_data, ci='sd',  linewidth=3,label=f'{exp_name}', ax=ax_test_ret)\n",
    "        ret_plt.set(xlim=(0, 600))\n",
    "#         ret_plt.set(ylim=(-4, 4))\n",
    "        ret_plt.set(xlabel='Steps (x 1000)')\n",
    "        ret_plt.set(ylabel='Return')\n",
    "        ret_plt.set_title('Evaluation Return')\n",
    "\n",
    "        ax_test_ret.get_legend().remove()\n",
    "\n",
    "\n",
    "        cost_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpCost', data=test_safety_violations_data, ci='sd',  linewidth=3, label=f'{exp_name}', ax=ax_test_cost)\n",
    "        cost_plt.set(xlim=(0, 600))\n",
    "        cost_plt.set(ylim=(0, 200))\n",
    "        cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cost_plt.set(ylabel='Cost')\n",
    "        cost_plt.set_title('Evaluation Cost')\n",
    "        ax_test_cost.get_legend().remove()\n",
    "\n",
    "        cum_cost_plt = sns.lineplot(x='TotalEnvInteracts', y='CostRate', data=cumulative_safety_violations_data, ci='sd', linewidth=3, label=f'{exp_name}', ax=ax_cum_cost)\n",
    "        cum_cost_plt.set(xlim=(0, 600))\n",
    "#         cum_cost_plt.set(ylim=(0, 0.1))\n",
    "        cum_cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cum_cost_plt.set(ylabel='Cost Rate')\n",
    "        cum_cost_plt.set_title('Training Cost Rate')\n",
    "        box = ax_cum_cost.get_position()\n",
    "        \n",
    "\n",
    "        ax_cum_cost.set_position([box.x0, box.y0, box.width, box.height])\n",
    "\n",
    "        # Put a legend to the right of the current axis\n",
    "        ax_cum_cost.legend(loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "\n",
    "        \n",
    "        for _, ax in enumerate(axes):\n",
    "            print(ax)\n",
    "            ax.spines['right'].set_visible(False)\n",
    "            ax.spines['top'].set_visible(False)\n",
    "#             ax.set_xlim((0, 60000))\n",
    "#             ax.set_ylim((0, 1.0))\n",
    "#             ax.set_xlabel('Steps')\n",
    "#             ax.set_ylabel('Win Rate')\n",
    "  \n",
    "#     plt.show()\n",
    "    fig.savefig('StaticEnv_1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    df = plot(zip(\n",
    "    [\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_32_4/',\n",
    "#         './DESTA/DynamicEnv/0.99_5_64_4_0.01_0.5_0/',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.1_0/',\n",
    "#     './desta_sac_final/0.99_5_64_4_0_0.01_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_100000',\n",
    "'./desta_sac_final/0.99_5_64_4_1_0.1_0',\n",
    "\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.01_50000/',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.1_0',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_cpo_PointGoal1/',\n",
    "#         './data/local/20211001/061441/PointGoal_Ki_Kp/DynamicEnv-v0/2500000.0steps_25clim/0.0001Ki/1Kp/0.95dltpema/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-28_ppo_PointGoal1/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_ppo_lagrangian_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_trpo_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_trpo_lagrangian_PointGoal1/',\n",
    "        './WCSAC/StaticEnv-v0/',\n",
    "        \n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.0001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_25000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_50000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_1_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_100_0.1_0',\n",
    "        \n",
    "    ],\n",
    "    [\n",
    "#         'DESTA',\n",
    "#         'Ours',\n",
    "#                 'Ours',\n",
    "#         'Ours',\n",
    "        'Ours',\n",
    "\n",
    "#         'DESTA2',\n",
    "#         'DESTA3',\n",
    "        'CPO',\n",
    "#         'PID-Lagrangian',\n",
    "#         'PPO',\n",
    "#         'PPO-Lagrangian',\n",
    "        'TRPO',\n",
    "        'TRPO-L',\n",
    "        'WCSAC',\n",
    "#         './desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0.01_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.0001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.001_0',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_10000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_100000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_25000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_50000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_0.01_75000',\n",
    "# './desta_sac_final/0.99_5_64_4_0_1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_1_0.1_0',\n",
    "# './desta_sac_final/0.99_5_64_4_100_0.1_0',\n",
    "    ]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Ours\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "CPO\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "TRPO-L\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n",
      "WCSAC\n",
      "AxesSubplot(0.125,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.398529,0.125;0.227941x0.755)\n",
      "AxesSubplot(0.672059,0.125;0.227941x0.755)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
      "<ipython-input-52-6f3af05832c6>:39: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1188x244.741 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot(experiments:str):\n",
    "    '''\n",
    "        Plots mean+standard deviation curves of episode reward and accumulated cost.\n",
    "\n",
    "        Arguments:\n",
    "            experiments - list of tuples [(exp1_data_dir, exp1_name),...]\n",
    "            Note: exp_data_dir should be a directory containing csv \n",
    "                  files of each run.\n",
    "                  \n",
    "                  exp_data_dir\n",
    "                      |_run1.csv\n",
    "                      |_run2.csv\n",
    "                      |_run3.csv\n",
    "                      :\n",
    "        Returns:\n",
    "            None\n",
    "    '''\n",
    "\n",
    "\n",
    "    fig, axes = plt.subplots(1, 3, figsize=(5.499999999999999 * 3, 3.3991869381244215))\n",
    "    (ax_test_ret, ax_test_cost, ax_cum_cost) =  axes\n",
    "    for _, (exp_data_dir, exp_name) in enumerate(experiments):\n",
    "        print(exp_name)\n",
    "        if exp_name in ['WCSAC']:\n",
    "            exp_data = load_wcsac(exp_data_dir)\n",
    "        elif exp_name in ['Ours', 'DESTA', 'DESTA1', 'DESTA2', 'DESTA3']:\n",
    "            exp_data = load_desta(exp_data_dir)\n",
    "        elif exp_name == 'PID-Lagrangian':\n",
    "            exp_data = load_pid(exp_data_dir)\n",
    "        else:\n",
    "            exp_data = load_safety_starter_agents(exp_data_dir)\n",
    "#         exp_data = load_desta(exp_data_dir)\n",
    "\n",
    "\n",
    "        exp_data['TotalEnvInteracts'] /= 1000\n",
    "        test_returns_data = exp_data[['TotalEnvInteracts', 'AverageTestEpRet', 'run']]\n",
    "        test_safety_violations_data = exp_data[['TotalEnvInteracts', 'AverageTestEpCost', 'run']]\n",
    "        cumulative_safety_violations_data = exp_data[['TotalEnvInteracts', 'CumulativeCost', 'run']]\n",
    "        cumulative_safety_violations_data['CostRate'] = cumulative_safety_violations_data['CumulativeCost'] / (cumulative_safety_violations_data['TotalEnvInteracts'] * 1000)\n",
    "        if exp_name == 'PID-Lagrangian':\n",
    "            cumulative_safety_violations_data['CostRate'] -= 0.25\n",
    "\n",
    "        \n",
    "        ret_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpRet', data=test_returns_data, ci='sd',  linewidth=3,label=f'{exp_name}', ax=ax_test_ret)\n",
    "        ret_plt.set(xlim=(0, 600))\n",
    "#         ret_plt.set(ylim=(-4, 4))\n",
    "        ret_plt.set(xlabel='Steps (x 1000)')\n",
    "        ret_plt.set(ylabel='Return')\n",
    "        ret_plt.set_title('Evaluation Return')\n",
    "\n",
    "        ax_test_ret.get_legend().remove()\n",
    "\n",
    "\n",
    "        cost_plt = sns.lineplot(x='TotalEnvInteracts', y='AverageTestEpCost', data=test_safety_violations_data, ci='sd',  linewidth=3, label=f'{exp_name}', ax=ax_test_cost)\n",
    "        cost_plt.set(xlim=(0, 600))\n",
    "        cost_plt.set(ylim=(0, 200))\n",
    "        cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cost_plt.set(ylabel='Cost')\n",
    "        cost_plt.set_title('Evaluation Cost')\n",
    "        ax_test_cost.get_legend().remove()\n",
    "\n",
    "        cum_cost_plt = sns.lineplot(x='TotalEnvInteracts', y='CostRate', data=cumulative_safety_violations_data, ci='sd', linewidth=3, label=f'{exp_name}', ax=ax_cum_cost)\n",
    "        cum_cost_plt.set(xlim=(0, 600))\n",
    "#         cum_cost_plt.set(ylim=(0, 0.1))\n",
    "        cum_cost_plt.set(xlabel='Steps (x 1000)')\n",
    "        cum_cost_plt.set(ylabel='Cost Rate')\n",
    "        cum_cost_plt.set_title('Training Cost Rate')\n",
    "        box = ax_cum_cost.get_position()\n",
    "        \n",
    "\n",
    "        ax_cum_cost.set_position([box.x0, box.y0, box.width, box.height])\n",
    "\n",
    "        # Put a legend to the right of the current axis\n",
    "        ax_cum_cost.legend(loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "\n",
    "        \n",
    "        for _, ax in enumerate(axes):\n",
    "            print(ax)\n",
    "            ax.spines['right'].set_visible(False)\n",
    "            ax.spines['top'].set_visible(False)\n",
    "#             ax.set_xlim((0, 60000))\n",
    "#             ax.set_ylim((0, 1.0))\n",
    "#             ax.set_xlabel('Steps')\n",
    "#             ax.set_ylabel('Win Rate')\n",
    "  \n",
    "#     plt.show()\n",
    "    fig.savefig('DynamicEnv_1.pdf', format='pdf', bbox_inches='tight')\n",
    "\n",
    "if __name__ == '__main__':\n",
    "    df = plot(zip(\n",
    "    [\n",
    "#         './DESTA/DynamicEnv/0.99_5_64_4_0.01_0.5_0/',\n",
    "        './dyn_desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.01_50000/',\n",
    "#         './DESTA/StaticEnv-v0/0.99_5_64_4_0_0.1_0',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/DynamicEnv-v0/2021-09-29_cpo_PointGoal1/',\n",
    "#         './data/local/20211001/061441/PointGoal_Ki_Kp/DynamicEnv-v0/2500000.0steps_25clim/0.0001Ki/1Kp/0.95dltpema/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-28_ppo_PointGoal1/',\n",
    "#         './PPO_TRPO_PPO-L_TRPO-L_CPO/StaticEnv-v0/2021-09-29_ppo_lagrangian_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/DynamicEnv-v0/2021-09-29_trpo_PointGoal1/',\n",
    "        './PPO_TRPO_PPO-L_TRPO-L_CPO/DynamicEnv-v0/2021-09-29_trpo_lagrangian_PointGoal1/',\n",
    "        './WCSAC/DynamicEnv-v0/',\n",
    "        \n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.4_0',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_25000',\n",
    "# # './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_50000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "    ],\n",
    "    [\n",
    "#         'DESTA',\n",
    "#         'Ours',\n",
    "#                 'Ours',\n",
    "#         'Ours',\n",
    "        'Ours',\n",
    "\n",
    "#         'DESTA2',\n",
    "#         'DESTA3',\n",
    "        'CPO',\n",
    "#         'PID-Lagrangian',\n",
    "#         'PPO',\n",
    "#         'PPO-Lagrangian',\n",
    "        'TRPO',\n",
    "        'TRPO-L',\n",
    "        'WCSAC',\n",
    "#         './desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.01_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.05_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.1_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.2_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.3_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.4_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_0',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_10000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_100000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_25000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_50000',\n",
    "# './dyn_desta_sac_final/0.99_5_64_4_0.01_0.5_75000',\n",
    "    ]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

